AG-CRC: Anatomy-Guided Colorectal Cancer Segmentation in CT with Imperfect Anatomical Knowledge

When delineating lesions from medical images, a human expert can always keep in mind the anatomical structure behind the voxels. However, although high-quality (though not perfect) anatomical information can be retrieved from computed tomography (CT) scans with modern deep learning algorithms, it is still an open problem how these automatically generated organ masks can assist in addressing challenging lesion segmentation tasks, such as the segmentation of colorectal cancer (CRC). In this paper, we develop a novel Anatomy-Guided segmentation framework to exploit the auto-generated organ masks to aid CRC segmentation from CT, namely AG-CRC. First, we obtain multi-organ segmentation (MOS) masks with existing MOS models (e.g., TotalSegmentor) and further derive a more robust organ of interest (OOI) mask that may cover most of the colon-rectum and CRC voxels. Then, we propose an anatomy-guided training patch sampling strategy by optimizing a heuristic gain function that considers both the proximity of important regions (e.g., the tumor or organs of interest) and sample diversity. Third, we design a novel self-supervised learning scheme inspired by the topology of tubular organs like the colon to boost the model performance further. Finally, we employ a masked loss scheme to guide the model to focus solely on the essential learning region. We extensively evaluate the proposed method on two CRC segmentation datasets, where substantial performance improvement (5% to 9% in Dice) is achieved over current state-of-the-art medical image segmentation models, and the ablation studies further evidence the efficacy of every proposed component.

==> img/quality/msd/colon_008-102.sh <==
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_008.nii.gz -s /ssd1/MSD_style_data/Task542_MSDColon/label/colon_008.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_008.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_32_224_224_osFG0_0_FTmormREring_loadEncOnly_Scaling_SSLP32/fold_0/validation_raw/colon_008.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_008.nii.gz -s /ssd1/nnUNet/results_cluster/Task010_Colon/nnUNetTrainerV2__nnUNetPlansv2.1/fold_0/validation_raw/colon_008.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_008.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/validation_raw/colon_008.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_008_102_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_008_102_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_008_102_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_008_102_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_008_102_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_008_102_swin}}

==> img/quality/msd/colon_027-17.sh <==
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_027.nii.gz -s /ssd1/MSD_style_data/Task542_MSDColon/label/colon_027.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_027.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_32_224_224_osFG0_0_FTmormREring_loadEncOnly_Scaling_SSLP32/fold_0/validation_raw/colon_027.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_027.nii.gz -s /ssd1/nnUNet/results_cluster/Task010_Colon/nnUNetTrainerV2__nnUNetPlansv2.1/fold_0/validation_raw/colon_027.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_027.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/validation_raw/colon_027.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_027_17_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_027_17_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_027_17_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_027_17_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_027_17_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_027_17_swin}}

==> img/quality/msd/colon_027-19.sh <==
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_027.nii.gz -s /ssd1/MSD_style_data/Task542_MSDColon/label/colon_027.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_027.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_32_224_224_osFG0_0_FTmormREring_loadEncOnly_Scaling_SSLP32/fold_0/validation_raw/colon_027.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_027.nii.gz -s /ssd1/nnUNet/results_cluster/Task010_Colon/nnUNetTrainerV2__nnUNetPlansv2.1/fold_0/validation_raw/colon_027.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_027.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/validation_raw/colon_027.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_027_19_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_027_19_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_027_19_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_027_19_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_027_19_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_027_19_swin}}

==> img/quality/msd/colon_041-17.sh <==
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_041.nii.gz -s /ssd1/MSD_style_data/Task542_MSDColon/label/colon_041.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_041.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_32_224_224_osFG0_0_FTmormREring_loadEncOnly_Scaling_SSLP32/fold_0/validation_raw/colon_041.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_041.nii.gz -s /ssd1/nnUNet/results_cluster/Task010_Colon/nnUNetTrainerV2__nnUNetPlansv2.1/fold_0/validation_raw/colon_041.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_041.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/validation_raw/colon_041.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_041_17_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_041_17_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_041_17_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_041_17_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_041_17_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_041_17_swin}}

==> img/quality/msd/colon_041-56.sh <==
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_041.nii.gz -s /ssd1/MSD_style_data/Task542_MSDColon/label/colon_041.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_041.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_32_224_224_osFG0_0_FTmormREring_loadEncOnly_Scaling_SSLP32/fold_0/validation_raw/colon_041.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_041.nii.gz -s /ssd1/nnUNet/results_cluster/Task010_Colon/nnUNetTrainerV2__nnUNetPlansv2.1/fold_0/validation_raw/colon_041.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_041.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/validation_raw/colon_041.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_041_56_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_041_56_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_041_56_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_041_56_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_041_56_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_041_56_swin}}

==> img/quality/msd/colon_074-42.sh <==
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_074.nii.gz -s /ssd1/MSD_style_data/Task542_MSDColon/label/colon_074.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_074.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_32_224_224_osFG0_0_FTmormREring_loadEncOnly_Scaling_SSLP32/fold_0/validation_raw/colon_074.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_074.nii.gz -s /ssd1/nnUNet/results_cluster/Task010_Colon/nnUNetTrainerV2__nnUNetPlansv2.1/fold_0/validation_raw/colon_074.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_074.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/validation_raw/colon_074.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_074_42_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_074_42_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_074_42_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_074_42_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_074_42_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_074_42_swin}}

==> img/quality/msd/colon_091-90.sh <==
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_091.nii.gz -s /ssd1/MSD_style_data/Task542_MSDColon/label/colon_091.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_091.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_32_224_224_osFG0_0_FTmormREring_loadEncOnly_Scaling_SSLP32/fold_0/validation_raw/colon_091.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_091.nii.gz -s /ssd1/nnUNet/results_cluster/Task010_Colon/nnUNetTrainerV2__nnUNetPlansv2.1/fold_0/validation_raw/colon_091.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_091.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/validation_raw/colon_091.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_091_90_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_091_90_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_091_90_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_091_90_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_091_90_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_091_90_swin}}

==> img/quality/msd/colon_118-49.sh <==
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_118.nii.gz -s /ssd1/MSD_style_data/Task542_MSDColon/label/colon_118.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_118.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_32_224_224_osFG0_0_FTmormREring_loadEncOnly_Scaling_SSLP32/fold_0/validation_raw/colon_118.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_118.nii.gz -s /ssd1/nnUNet/results_cluster/Task010_Colon/nnUNetTrainerV2__nnUNetPlansv2.1/fold_0/validation_raw/colon_118.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task542_MSDColon/image/colon_118.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task548_MSDColon_MOS_OOI_TSeg_whole/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/validation_raw/colon_118.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_118_49_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/colon_118_49_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_118_49_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_118_49_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_118_49_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlmsd/bkg_colon_118_49_swin}}

==> img/quality/rjh/000074184-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000074184.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000074184.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000074184.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000074184.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000074184.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000074184_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000074184_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_1_swin}}

==> img/quality/rjh/000074184-26.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000074184.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000074184.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000074184.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000074184.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000074184.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000074184.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000074184_26_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000074184_26_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_26_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_26_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_26_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_26_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000074184_26_swin}}

==> img/quality/rjh/000738897-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000738897.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000738897_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000738897_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_1_swin}}

==> img/quality/rjh/000738897-31.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task552_RJH388_CTonly/nnUNetTrainerV2_ResTrans__CoTr_IN_LeakyReLU__nnUNetPlansv2.1/fold_0/validation_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnFormer/3d_fullres/Task552_RJH388_CTonly/nnFormerTrainerV2_nnformer_synapse__nnUNetPlansv2.1_scratch/fold_0/validation_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/unetr_pp/3d_fullres/Task552_RJH388_CTonly/unetr_pp_trainer_synapse__nnUNetPlansv2.1_scratch/fold_0/validation_raw/000738897.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000738897_31_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_31_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_31_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_31_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_31_cotr}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_31_swin}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_31_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_31_nnformer}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_31_unetrpp}}


==> img/quality/rjh/000738897-59.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000738897.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000738897.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000738897.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000738897_59_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000738897_59_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_59_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_59_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_59_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_59_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000738897_59_swin}}

==> img/quality/rjh/000831413-68.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000831413.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000831413.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000831413.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000831413.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000831413.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000831413.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000831413.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000831413.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000831413.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000831413.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000831413_68_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000831413_68_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000831413_68_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000831413_68_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000831413_68_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000831413_68_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000831413_68_swin}}

==> img/quality/rjh/000912799-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000912799.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000912799_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000912799_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_1_swin}}

==> img/quality/rjh/000912799-10.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000912799.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000912799_10_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000912799_10_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_10_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_10_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_10_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_10_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_10_swin}}

==> img/quality/rjh/000912799-60.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000912799.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000912799.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000912799.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000912799_60_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000912799_60_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_60_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_60_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_60_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_60_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000912799_60_swin}}

==> img/quality/rjh/000914953-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000914953.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/000914953.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000914953.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/000914953.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000914953.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/000914953.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000914953.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/000914953.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/000914953.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/000914953.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000914953_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/000914953_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000914953_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000914953_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000914953_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000914953_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_000914953_1_swin}}

==> img/quality/rjh/001054196-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001054196.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001054196_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001054196_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_1_swin}}

==> img/quality/rjh/001054196-38.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001054196.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001054196_38_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001054196_38_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_38_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_38_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_38_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_38_swin}}

==> img/quality/rjh/001054196-43.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/001054196.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054196.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001054196.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001054196_43_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001054196_43_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_43_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_43_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_43_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_43_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054196_43_swin}}

==> img/quality/rjh/001054301-27.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054301.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001054301.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054301.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001054301.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054301.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001054301.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054301.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/001054301.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001054301.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001054301.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001054301_27_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001054301_27_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054301_27_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054301_27_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054301_27_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054301_27_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001054301_27_swin}}

==> img/quality/rjh/001065935-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001065935.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001065935.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001065935.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001065935.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001065935_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001065935_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_1_swin}}

==> img/quality/rjh/001065935-41.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001065935.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001065935.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001065935.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/001065935.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001065935.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001065935.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001065935_41_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001065935_41_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_41_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_41_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_41_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_41_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001065935_41_swin}}

==> img/quality/rjh/001134498-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001134498.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001134498.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001134498.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001134498.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001134498.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001134498.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001134498.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001134498.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001134498_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001134498_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001134498_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001134498_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001134498_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001134498_1_swin}}

==> img/quality/rjh/001307180-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001307180.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001307180.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001307180.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001307180.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001307180.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001307180.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001307180.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001307180.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001307180_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001307180_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001307180_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001307180_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001307180_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001307180_1_swin}}

==> img/quality/rjh/001506415-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001506415.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001506415.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001506415.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001506415.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001506415_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001506415_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_1_swin}}

==> img/quality/rjh/001506415-71.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001506415.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001506415.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001506415.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/001506415.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001506415.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001506415.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001506415_71_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001506415_71_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_71_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_71_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_71_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_71_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001506415_71_swin}}

==> img/quality/rjh/001645120-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001645120.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001645120.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001645120.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/001645120.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001645120.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001645120_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001645120_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_1_swin}}

==> img/quality/rjh/001645120-14.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/001645120.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/001645120.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/001645120.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/001645120.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/001645120.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/001645120.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001645120_14_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/001645120_14_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_14_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_14_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_14_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_14_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_001645120_14_swin}}

==> img/quality/rjh/002020665-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002020665.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002020665.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002020665.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002020665.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002020665.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002020665.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002020665.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002020665.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002020665.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002020665.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002020665_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002020665_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002020665_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002020665_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002020665_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002020665_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002020665_1_swin}}

==> img/quality/rjh/002031740-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002031740.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002031740.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002031740.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002031740.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002031740.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002031740.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002031740.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002031740.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002031740_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002031740_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002031740_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002031740_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002031740_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002031740_1_swin-ssl}}

==> img/quality/rjh/002040910-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002040910.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002040910.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002040910.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002040910.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002040910_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002040910_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_1_swin-ssl}}

==> img/quality/rjh/002040910-44.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002040910.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002040910.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002040910.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002040910.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002040910.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002040910.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002040910_44_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002040910_44_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_44_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_44_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_44_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_44_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002040910_44_swin}}

==> img/quality/rjh/002046239-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002046239.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002046239.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002046239.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002046239.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002046239.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002046239.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002046239.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002046239.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002046239.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002046239.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002046239_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002046239_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002046239_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002046239_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002046239_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002046239_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002046239_1_swin}}

==> img/quality/rjh/002051012-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002051012.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002051012.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002051012.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002051012.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002051012.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002051012.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002051012.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002051012.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002051012.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002051012.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002051012_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002051012_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002051012_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002051012_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002051012_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002051012_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002051012_1_swin}}

==> img/quality/rjh/002061977-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002061977.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002061977.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002061977.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002061977.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002061977.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002061977_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002061977_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_1_swin}}

==> img/quality/rjh/002061977-60.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002061977.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002061977.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002061977.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002061977.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002061977.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002061977.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002061977_60_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002061977_60_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_60_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_60_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_60_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_60_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002061977_60_swin}}

==> img/quality/rjh/002065885-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002065885.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002065885_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002065885_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_1_swin}}

==> img/quality/rjh/002065885-40.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002065885.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002065885_40_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002065885_40_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_40_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_40_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_40_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_40_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_40_swin}}

==> img/quality/rjh/002065885-41.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002065885.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002065885.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002065885.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002065885_41_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002065885_41_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_41_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_41_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_41_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_41_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002065885_41_swin}}

==> img/quality/rjh/002066260-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002066260.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002066260.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002066260.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002066260.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002066260.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002066260_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002066260_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_1_swin}}

==> img/quality/rjh/002066260-52.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002066260.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002066260.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002066260.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002066260.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002066260.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002066260.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002066260_52_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002066260_52_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_52_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_52_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_52_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_52_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002066260_52_swin}}

==> img/quality/rjh/002075715-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002075715.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002075715.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002075715.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002075715.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002075715.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002075715_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002075715_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_1_swin}}

==> img/quality/rjh/002075715-40.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002075715.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002075715.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002075715.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002075715.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002075715.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002075715.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002075715_40_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002075715_40_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_40_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_40_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_40_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_40_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002075715_40_swin}}

==> img/quality/rjh/002329282-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002329282.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002329282.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002329282.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002329282.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002329282.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002329282_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002329282_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_1_swin}}

==> img/quality/rjh/002329282-10.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/002329282.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/002329282.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/002329282.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/002329282.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/002329282.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/002329282.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002329282_10_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/002329282_10_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_10_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_10_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_10_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_10_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_002329282_10_swin}}

==> img/quality/rjh/300317954-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/300317954.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/300317954.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/300317954.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/300317954.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/300317954.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/300317954_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/300317954_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_1_swin}}

==> img/quality/rjh/300317954-69.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/300317954.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/300317954.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/300317954.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/300317954.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300317954.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/300317954.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/300317954_69_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/300317954_69_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_69_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_69_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_69_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_69_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300317954_69_swin}}

==> img/quality/rjh/300734083-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/300734083.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/300734083.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/300734083.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/300734083.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/300734083.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/300734083_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/300734083_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_1_swin}}

==> img/quality/rjh/300734083-75.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/300734083.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/300734083.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/300734083.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/300734083.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/300734083.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/300734083.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/300734083_75_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/300734083_75_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_75_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_75_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_75_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_75_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_300734083_75_swin}}

==> img/quality/rjh/600546350-1.sh <==
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/600546350.nii.gz -s /ssd1/MSD_style_data/Task549_RJH388/label/600546350.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/600546350.nii.gz -s /ssd1/nnUNet/nnUNet_trained_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CTOM2segO_masked_SmplKey_sample_locC0_osFG0_0_FTmormREring_C0RingFinalSSL5k/fold_0/test_raw/600546350.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/600546350.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_5mm_ColonArchi_EP1000_CT2seg/fold_0/test_raw/600546350.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/600546350.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_lr0_0001_warmup_coslr_FT/fold_0/test_raw/600546350.nii.gz &
itksnap -g /ssd1/MSD_style_data/Task549_RJH388/image/600546350.nii.gz -s /ssd1/nnUNet/aly_models/nnUNet/3d_fullres/Task549_RJH388/SegTrainer_eSI__new_cutoffs_2mm_swu_SwinU_feat48_EP1000_CT2seg_iter250_lr0_0001_warmup_coslr_PSZ96x96x96_noDS_finalRun_scratch/fold_0/test_raw/600546350.nii.gz &

\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/600546350_1_ct}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/600546350_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_600546350_1_gt}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_600546350_1_pred}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_600546350_1_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_600546350_1_swin-ssl}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\qlrjh/bkg_600546350_1_swin}}

==> img/smpl/tex.sh <==
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_ooi}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_tumor}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_psm}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_smpl_ours}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_smpl_uniform}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_smpl_ooi}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_smpl_colon}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_smpl_nnunet}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_smpl_hybrid_ooi}}\hspace{\hs}
\subfloat{\includegraphics[width=\wid\textwidth]{\dsmpl/002046550_33_smpl_hybrid_colon}}

==> img/ssl/vis/tex_cmds.sh <==
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/ABD_LYMPH_033_82_ct}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/ABD_LYMPH_033_182_ct}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/liver_18_103_ct}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/liver_26_176_ct}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/word_0037_75_ct}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/ABD_LYMPH_033_82_masked}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/ABD_LYMPH_033_182_masked}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/liver_18_103_masked}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/liver_26_176_masked}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/word_0037_75_masked}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/ABD_LYMPH_033_82_recon}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/ABD_LYMPH_033_182_recon}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/liver_18_103_recon}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/liver_26_176_recon}}\hspace{\hs}
\subfloat{\includegraphics[height=\h\textheight]{\ssl/vis/word_0037_75_recon}}
